Energy-Efficient Omnidirectional Locomotion for Wheeled Quadrupeds via Predictive Energy-Aware Nominal Gait Selection

Wheeled-legged robots combine the efficiency of wheels with the versatility of legs, but face significant energy optimization challenges when navigating diverse environments. In this work, we present a hierarchical control framework that integrates predictive power modeling with residual reinforcement learning to optimize omnidirectional locomotion efficiency for wheeled quadrupedal robots. Our approach employs a novel power prediction network that forecasts energy consumption across different gait patterns over a 1-second horizon, enabling intelligent selection of the most energy-efficient nominal gait. A reinforcement learning policy then generates residual adjustments to this nominal gait, fine-tuning the robot's actions to balance energy efficiency with performance objectives. Comparative analysis shows our method reduces energy consumption by up to 35\% compared to fixed-gait approaches while maintaining comparable velocity tracking performance. We validate our framework through extensive simulations and real-world experiments on a modified Unitree Go1 platform, demonstrating robust performance even under external disturbances. Videos and implementation details are available at \href{https://sites.google.com/view/switching-wpg}{https://sites.google.com/view/switching-wpg}.

==> figures/dpi.py <==
from PIL import Image

def resize_image(input_path, output_path, scale_factor=0.2):
    # 打开图片
    with Image.open(input_path) as img:
        # 获取当前DPI（如果有的话）
        original_dpi = img.info.get('dpi', (72, 72))  # 假设默认DPI为72
        new_dpi = (int(original_dpi[0] * scale_factor), int(original_dpi[1] * scale_factor))
        
        # 计算新的尺寸
        new_size = (int(img.width * scale_factor), int(img.height * scale_factor))
        
        # 调整图片尺寸
        img_resized = img.resize(new_size, Image.ANTIALIAS)
        
        # 保存调整DPI后的图片
        img_resized.save(output_path, dpi=new_dpi)

# 使用这个函数，提供输入和输出路径
resize_image('train.png', 'train_low_dpi.png', scale_factor=0.2)

